High Precision Black Hole Scattering: Tutti Frutti vs Worldline Effective Field Theory

We consider black hole scattering up to the fifth Post Minkowskian ($G^5$) order and compare the predictions of the Tutti Frutti formalism to the results obtained within two different versions of Worldline Effective Field Theory. At the $G^4$ order we highlight the complete agreement between Tutti Frutti results and the results of [C. Dlapa et al., Phys. Rev. Lett. \textbf{130}, no.10, 101401 (2023)], and show how the Tutti Frutti approach allows one to extract the $O(G^3)$ angular momentum loss from the $O(G^4)$ impulse. We compare the sixth Post-Newtonian (6PN) accurate Tutti Frutti predictions to the recent results of [M. Driesse et al., arXiv:2411.11846 [hep-th]], which are at the $G^5$ order, and at the leading order in the two mass ratios, finding complete agreement. We highlight that this agreement involves the presence at the 5.5PN level of a nonlocal tail-of-tail contribution to the scattering (first computed in [D. Bini et al., Phys. Rev. D \textbf{102}, no.8, 084047 (2020)]), and involves, at the 6PN level, the presence of a $O(G^4)$ contribution to the angular momentum loss [C. Heissenberg, arXiv:2501.02904 [hep-th]]. At the second order in the mass ratios of the $O(G^5)$ order we predict two independent gauge-invariant observables to high-PN accuracy.

==> anc/ancillaryfile_final.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    215134,       5687]
NotebookOptionsPosition[    207920,       5560]
NotebookOutlinePosition[    208326,       5576]
CellTagsIndexPosition[    208283,       5573]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Supplemental", " ", "Material", " ", "to", " ", "the", " ", 
     RowBox[{"paper", ":", "\[IndentingNewLine]", 
      RowBox[{
      "High", " ", "Precision", " ", "Black", " ", "Hole", " ", 
       "Scattering"}], ":", " ", 
      RowBox[{
      "Tutti", " ", "Frutti", " ", "vs", " ", "Worldline", " ", "Effective", 
       " ", "Field", " ", "Theory", "\[IndentingNewLine]", "by", " ", 
       RowBox[{"D", ".", " ", "Bini"}]}]}]}], ",", " ", 
    RowBox[{"T", ".", " ", "Damour"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.954477042963318*^9, 3.9544771101652417`*^9}, {
  3.9544771523673325`*^9, 
  3.954477163584799*^9}},ExpressionUUID->"8caed431-e558-4718-a9fd-\
864c68192f9a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "We", " ", "give", " ", "the", " ", "explicit", " ", "forms", 
                 " ", "of", " ", "the", " ", "Tutti"}], "-", "Frutti", "-", 
                RowBox[{
                "predicted", " ", "expressions", " ", "for", " ", "the", " ", 
                 "total", " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "conservative", "+", "raddiation", "-", "reaction"}], ")"}],
                  " ", "impulse", " ", "of", " ", "body", " ", "1", " ", "at",
                  " ", "orders", " ", 
                 RowBox[{"G", "^", "n"}], " ", "n"}]}], "=", 
               RowBox[{
                RowBox[{"1", "..."}], "5.", " ", "We", " ", "follow", " ", 
                "the", " ", "notation", " ", "of", " ", "our", " ", "paper", 
                " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "which", " ", "partially", " ", "follows", " ", "the", " ", 
                   "nSF", " ", "notation", " ", "of", " ", "the", " ", 
                   "recent", " ", "work", " ", "of", " ", 
                   RowBox[{"M", ".", 
                    RowBox[{"~", "Driesse"}]}], " ", "et", " ", 
                   RowBox[{"al", ".", " ", 
                    RowBox[{"[", 
                    RowBox[{"arXiv", ":", 
                    RowBox[{"2411.11846", "[", 
                    RowBox[{"hep", "-", "th"}], "]"}]}], "]"}]}]}], ")"}], 
                 ".", " ", "\[IndentingNewLine]", "E", ".", "g", "."}]}]}], 
              ",", " ", 
              RowBox[{"the", " ", 
               RowBox[{"G", "^", "4"}], " ", "impulse", " ", "is", " ", "the",
                " ", "explicit", " ", "form", " ", "of", " ", 
               RowBox[{"Eqs", ".", " ", 
                RowBox[{"(", "3.9", ")"}]}], " ", "and", " ", 
               RowBox[{"(", "3.10", ")"}]}], ",", " ", 
              RowBox[{"the", " ", 
               RowBox[{"G", "^", "5"}], " ", "impulse", " ", "is", " ", "the",
                " ", "explicit", " ", "form", " ", "of", " ", 
               RowBox[{"Eqs", ".", " ", 
                RowBox[{"(", "4.11", ")"}]}]}], ",", " ", 
              RowBox[{"(", "4.12", ")"}], ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"(", "4.13", ")"}], ".", " ", "These"}], " ", 
               "results", " ", "are", " ", "expressed", " ", "in", " ", 
               "terms", " ", "of", " ", 
               RowBox[{"1", "/", "j"}], " ", "expansion", " ", "coefficients",
                " ", "of", " ", "chi_", 
               RowBox[{"{", 
                RowBox[{"\\r", "m", " ", "cons"}], "}"}], " ", "and", " ", 
               "J_", 
               RowBox[{"{", 
                RowBox[{"\\r", "m", " ", "rad"}], "}"}], " ", 
               RowBox[{"(", 
                RowBox[{"see", " ", 
                 RowBox[{"Eqs", ".", " ", 
                  RowBox[{"(", "1.12", ")"}]}], " ", "and", " ", 
                 RowBox[{"(", "1.21", ")"}], " ", "in", " ", "the", " ", 
                 "paper"}], ")"}], " ", "and", " ", "in", " ", "terms", " ", 
               "of", " ", "the", " ", 
               RowBox[{"1", "/", "b"}], " ", "ceexpansion", " ", 
               "coefficients", " ", "of", " ", "P_", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"\\r", "m", " ", "rad"}], "}"}], "^"}], "\\", 
                "mu"}], " ", "as", " ", "in", " ", 
               RowBox[{"Eq", ".", " ", 
                RowBox[{"(", "3.3", ")"}]}]}], ",", "  ", 
              RowBox[{"and", " ", 
               RowBox[{
               "following", ".", " ", "\[IndentingNewLine]", "Thought"}], " ",
                "the", " ", "exact", " ", "values", " ", "of", " ", "the", 
               " ", "latter", " ", "coefficients", " ", "exist", " ", "at", 
               " ", 
               RowBox[{"G", "^", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"see", " ", 
                  RowBox[{"C", ".", "Dlapa"}], " ", "et", " ", 
                  RowBox[{"al", "."}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Phys", ".", "Rev", ".", "Lett", "."}], " ", "\\", 
                   "textbf"}], 
                  RowBox[{"{", "130", "}"}]}], ",", 
                 RowBox[{"no", ".10"}], ",", 
                 RowBox[{"101401", " ", 
                  RowBox[{"(", "2023", ")"}]}]}]}]}]}], "]"}], ")"}], " ", 
           "and", " ", 
           RowBox[{"G", "^", "5"}], " ", "1", "SF", " ", 
           RowBox[{"(", 
            RowBox[{"see", " ", 
             RowBox[{"M", ".", 
              RowBox[{"~", "Driesse"}]}], " ", "et", " ", 
             RowBox[{"al", ".", " ", 
              RowBox[{"[", 
               RowBox[{"arXiv", ":", 
                RowBox[{"2411.11846", "[", 
                 RowBox[{"hep", "-", "th"}], "]"}]}]}]}]}]}]}], ")"}], " ", 
         "our", " ", "replacements", " ", "rules", " ", "below", " ", "use", 
         " ", "the", " ", "PN"}], "-", 
        RowBox[{
        "expanded", " ", "TF", " ", "results", " ", "which", " ", "also", " ",
          "include", " ", "2", "SF", " ", "contributions"}]}], ")"}], ".", 
      "\[IndentingNewLine]", " ", "\[IndentingNewLine]", "Hats"}], " ", "are",
      " ", "omitted", " ", "in", " ", "the", " ", "names", " ", "of", " ", 
     "various", " ", "quantities", " ", "to", " ", "simplify", " ", 
     RowBox[{"notation", ".", " ", 
      RowBox[{"Notably", ":", " ", 
       RowBox[{
       "in", " ", "the", " ", "replacement", " ", "section", " ", "one", " ", 
        "finds", " ", "the", " ", "definition", " ", "of", " ", "the", " ", 
        "all", " ", "the", " ", "needed", " ", "quantities", " ", "to", " ", 
        "perform", " ", "a", " ", "PN", " ", 
        RowBox[{"expansion", ".", " ", "For"}], " ", "example"}]}]}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "at", " ", "the", " ", "RHS", " ", "of", " ", "the", " ", "following", 
       " ", "relations", " ", "hats", " ", "are", " ", "omitted", " ", "in", 
       " ", "spite", " ", "of", " ", "having", " ", "factored", " ", "all", 
       " ", "masses", " ", "to", " ", "ease", " ", 
       RowBox[{
       "notation", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "repP1p2"}]}], "=", 
      RowBox[{"P1p2", "->", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "^", "3"}], "/", 
          RowBox[{"b", "^", "3"}]}], "*", 
         RowBox[{"m1", "^", "2"}], "*", 
         RowBox[{"m2", "^", "2"}], "*", "P31p2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "^", "4"}], "/", 
          RowBox[{"b", "^", "4"}]}], "*", 
         RowBox[{"m1", "^", "2"}], "*", 
         RowBox[{"m2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"m1", "+", "m2"}], ")"}], "*", "P41p2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "^", "5"}], "/", 
          RowBox[{"b", "^", "5"}]}], "*", 
         RowBox[{"m1", "^", "2"}], "*", 
         RowBox[{"m2", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"P51p2nu0", "+", 
           RowBox[{"nu", "*", "P51p2nu1"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"O", "[", "G", "]"}], "^", "6"}]}]}]}], ";", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{"repP1m2", "=", 
      RowBox[{"P1m2", "->", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "^", "4"}], "/", 
          RowBox[{"b", "^", "4"}]}], "*", 
         RowBox[{"m1", "^", "2"}], "*", 
         RowBox[{"m2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"m2", "-", "m1"}], ")"}], "*", "P41m2"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "^", "5"}], "/", 
          RowBox[{"b", "^", "5"}]}], "*", 
         RowBox[{"m1", "^", "2"}], "*", 
         RowBox[{"m2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"m2", "-", "m1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"m1", "+", "m2"}], ")"}], "*", "P51m2"}], "+", 
        RowBox[{
         RowBox[{"O", "[", "G", "]"}], "^", "6"}]}]}]}], ";", "\n", "   ", 
     RowBox[{"repPb", "=", 
      RowBox[{"Pb", "->", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "^", "4"}], "/", 
          RowBox[{"b", "^", "4"}]}], "*", 
         RowBox[{"m1", "^", "2"}], "*", 
         RowBox[{"m2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"m2", "-", "m1"}], ")"}], "*", "P4b"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"G", "^", "5"}], "/", 
          RowBox[{"b", "^", "5"}]}], "*", 
         RowBox[{"m1", "^", "2"}], "*", 
         RowBox[{"m2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"m2", "-", "m1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m1", "+", "m2"}], ")"}], "*", "P5b"}], "+", 
        RowBox[{
         RowBox[{"O", "[", "G", "]"}], "^", "6"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Similarly"}], ",", " ", 
    RowBox[{
    "to", " ", "ease", " ", "notation", " ", "fbG5", " ", "denotes", "  ", 
     "the", " ", "fbG5remain", " ", "function", " ", "defined", " ", "in", 
     " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "7.3", ")"}]}], " ", "of", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], "\[IndentingNewLine]", " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9544771673279943`*^9, 3.9544772746256967`*^9}, {
  3.9544773143842726`*^9, 3.9544774997724996`*^9}, {3.954478963241288*^9, 
  3.954478973720767*^9}, {3.954485664299117*^9, 3.9544857374208593`*^9}, {
  3.9544876285972176`*^9, 3.9544876321686277`*^9}, {3.954558047721406*^9, 
  3.95455820988523*^9}, {3.954558250071576*^9, 3.954558269654812*^9}, {
  3.954558321873084*^9, 3.954558406715252*^9}, {3.9545590065024977`*^9, 
  3.954559369527484*^9}},ExpressionUUID->"35e12a52-ccd9-477f-b270-\
b08028d31f30"],

Cell[CellGroupData[{

Cell["Deltap1totG1 ", "Section",
 CellChangeTimes->{{3.954558811186393*^9, 3.954558823422079*^9}, {
  3.95455886835874*^9, 
  3.954558890421525*^9}},ExpressionUUID->"75742edf-9695-4b5c-9ab0-\
e052db407fd9"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Deltap1totG1", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "m1", " ", "m2", " ", 
      RowBox[{"b", "[", "mu", "]"}], " ", 
      RowBox[{"chicons1", "[", "gamma", "]"}]}], "b"]}]}]}]], "Input",
 CellChangeTimes->{{3.954558829087384*^9, 
  3.9545588644654455`*^9}},ExpressionUUID->"b6e70541-6dfe-4815-9e7c-\
4d1947187d32"]
}, Closed]],

Cell[CellGroupData[{

Cell["Deltap1totG2", "Section",
 CellChangeTimes->{{3.9545588820288553`*^9, 
  3.9545588969006186`*^9}},ExpressionUUID->"fb478499-0339-430b-92d7-\
2d8d38b6f236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltap1totG2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "m1", " ", 
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"checku1", "[", "mu", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], 
      SuperscriptBox["b", "2"]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["m1", "2"], " ", "m2", " ", 
      RowBox[{"checku2", "[", "mu", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], 
     SuperscriptBox["b", "2"]], "-", 
    FractionBox[
     RowBox[{"2", " ", "m1", " ", "m2", " ", 
      RowBox[{"(", 
       RowBox[{"m1", "+", "m2"}], ")"}], " ", 
      RowBox[{"b", "[", "mu", "]"}], " ", 
      RowBox[{"tildechicons2", "[", "gamma", "]"}]}], 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["gamma", "2"]}]]}]]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9545589018088365`*^9, 
  3.9545589263808193`*^9}},ExpressionUUID->"473cd067-15b8-4463-9423-\
b019d3f94828"]
}, Closed]],

Cell[CellGroupData[{

Cell["Deltap1totG3 and SF decompositions", "Section",
 CellChangeTimes->{{3.953467884676334*^9, 3.9534679419928246`*^9}, 
   3.9534695631967096`*^9},ExpressionUUID->"e41a8217-b7fe-4021-af72-\
d4fc65920c09"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG30SF", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"b", "[", "mu", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "tildechi3cons0"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"chicons1", "[", "gamma", "]"}], "3"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "gamma"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"checku1", "[", "mu", "]"}], " ", 
       RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
       RowBox[{"tildechicons2", "[", "gamma", "]"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma", "2"]}]]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9534679306764107`*^9, 3.953467931181508*^9}, 
   3.953542457200074*^9, {3.953542832292282*^9, 3.9535428329882917`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7d9563d1-1106-4ffc-9bf2-70767578eae0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG31SF", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"b", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", "tildechi3cons0"}], "-", 
         RowBox[{"6", " ", "tildechi3cons1"}], "+", 
         RowBox[{"8", " ", "gamma", " ", 
          SuperscriptBox[
           RowBox[{"chicons1", "[", "gamma", "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
          RowBox[{"hatJ", "[", "2", "]"}]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "gamma"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"checku1", "[", "mu", "]"}], " ", 
       RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
       RowBox[{"tildechicons2", "[", "gamma", "]"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma", "2"]}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"checku2", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "P31p2"}], "-", 
         RowBox[{"gamma", " ", "P31p2"}], "+", 
         RowBox[{
          SuperscriptBox["gamma", "2"], " ", "P31p2"}], "+", 
         RowBox[{
          SuperscriptBox["gamma", "3"], " ", "P31p2"}], "+", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}]], " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
          RowBox[{"tildechicons2", "[", "gamma", "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "gamma"}], ")"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.953467959057352*^9, 3.953468024138049*^9}, 
   3.95354246304858*^9, {3.953542844617839*^9, 3.9535428459922523`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"45dd6af3-ac10-4f2c-a5d2-8cc8abb18f05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltap1totG3bar0SF", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"b", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "tildechi3cons0"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"chicons1", "[", "gamma", "]"}], "3"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "gamma"}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"checku2", "[", "mu", "]"}], " ", 
      RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
      RowBox[{"tildechicons2", "[", "gamma", "]"}]}], 
     RowBox[{
      SuperscriptBox["b", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["gamma", "2"]}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.953467959057352*^9, 3.953468024138049*^9}, 
   3.9535424667298346`*^9, {3.953542858198925*^9, 3.953542859545803*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1b992ee7-b2d9-4000-88a1-bc11e79b85dc"]
}, Closed]],

Cell[CellGroupData[{

Cell["Deltap1totG4 and SF decompositions", "Section",
 CellChangeTimes->{{3.9534680458741913`*^9, 
  3.953468060135347*^9}},ExpressionUUID->"88459146-204b-4368-a319-\
8cc0ea812217"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG40SF", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["gamma", "2"]}]], " ", 
        RowBox[{"b", "[", "mu", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"tildechi4cons0", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
           RowBox[{"tildechicons2", "[", "gamma", "]"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"checku1", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "tildechi3cons0", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "4"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "gamma"}], ")"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9534681334593267`*^9, 3.9534681478812804`*^9}, 
   3.9535424731250815`*^9, {3.9535427511259613`*^9, 3.9535427526488895`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"885c1036-3bff-4ad4-a584-6e1d30144270"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG41SF", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "gamma"}], ")"}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"checku1", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", "tildechi3cons0", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
         RowBox[{"6", " ", "tildechi3cons1", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
         RowBox[{"2", " ", "gamma", " ", 
          SuperscriptBox[
           RowBox[{"chicons1", "[", "gamma", "]"}], "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
          RowBox[{"hatJ", "[", "2", "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "gamma"}], ")"}]}]], 
      RowBox[{"checku2", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "P41m2"}], "-", 
        RowBox[{"3", " ", "gamma", " ", "P41m2"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", "P41m2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "3"], " ", "P41m2"}], "-", 
        RowBox[{"3", " ", "P41p2"}], "-", 
        RowBox[{"3", " ", "gamma", " ", "P41p2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", "P41p2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "3"], " ", "P41p2"}], "+", 
        RowBox[{"12", " ", "tildechi3cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], "2"]}]], 
      RowBox[{"b", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi4cons0"}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi4cons1"}], "-", 
        RowBox[{"2", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"8", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"gamma", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["gamma", "5"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.95346819030547*^9, 3.953468214864934*^9}, 
   3.9535424783438377`*^9, {3.9535427699750957`*^9, 3.9535427713506317`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9c390741-ef9a-4585-b455-7171b6c7e55d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG4bar1SF", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}]}]]}], 
      RowBox[{"checku2", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "P41m2"}], "-", 
        RowBox[{"3", " ", "gamma", " ", "P41m2"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", "P41m2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "3"], " ", "P41m2"}], "+", 
        RowBox[{"3", " ", "P41p2"}], "+", 
        RowBox[{"3", " ", "gamma", " ", "P41p2"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", "P41p2"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "3"], " ", "P41p2"}], "-", 
        RowBox[{"24", " ", "tildechi3cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", "tildechi3cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"4", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}], 
     "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"checku1", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "tildechi3cons0", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "4"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "gamma"}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], "2"]}]], 
      RowBox[{"b", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"P4b", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "2"], " ", "P4b"}], "+", 
        RowBox[{
         SuperscriptBox["gamma", "4"], " ", "P4b"}], "-", 
        RowBox[{"6", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi4cons0"}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi4cons1"}], "-", 
        RowBox[{"2", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"8", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"gamma", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["gamma", "5"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.953468258628682*^9, 3.95346827666304*^9}, 
   3.953542484765556*^9, {3.9535427863517685`*^9, 3.9535427871110277`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ea0908d9-1cfe-49f4-be62-1404b52e5cd5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG4bar0SF", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["gamma", "2"]}]], " ", 
        RowBox[{"b", "[", "mu", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"tildechi4cons0", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
           RowBox[{"tildechicons2", "[", "gamma", "]"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"checku2", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "tildechi3cons0", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "4"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "gamma"}], ")"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9534689953228793`*^9, 3.95346902036053*^9}, 
   3.9535424893725705`*^9, {3.953542800355442*^9, 3.9535428016179514`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"75fe0ee1-41d6-4459-9915-12d7799dc9a8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Deltap1totG5 and SF decompositions", "Section",
 CellChangeTimes->{{3.953469037661162*^9, 3.953469039109654*^9}, {
  3.953469071426389*^9, 
  3.953469083156744*^9}},ExpressionUUID->"d4e6c6b3-fc93-45d1-a955-\
7ab9e51d57fe"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG50SF", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "gamma", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "gamma"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "gamma"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["gamma", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["gamma", "3"]}]}], ")"}], " ", 
       RowBox[{"checku2", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["gamma", "2"]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}]], " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"P4b", "+", 
         RowBox[{"P31p2", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gamma", "2"]}]]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], "4", " ", 
      RowBox[{"checku1", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "gamma", " ", "P4b"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["gamma", "2"], " ", "P4b"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "3"], " ", "P4b"}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["gamma", "4"], " ", "P4b"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "5"], " ", "P4b"}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["gamma", "6"], " ", "P4b"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "7"], " ", "P4b"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "8"], " ", "P4b"}], "-", 
        RowBox[{"3", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "5"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["gamma", "6"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "7"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "8"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"3", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"b", "[", "mu", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", "tildechi5cons0"}], "-", 
         RowBox[{"30", " ", "tildechi3cons0", " ", 
          SuperscriptBox[
           RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"chicons1", "[", "gamma", "]"}], "5"]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"15", " ", 
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "gamma"}], ")"}], "2"]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.953469144458564*^9, 3.9534691600626607`*^9}, 
   3.953542508327092*^9, {3.9535426116001506`*^9, 3.9535426131417055`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"bcec6013-f56a-4016-ae15-706d12abdf5f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG51SF", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], 
      RowBox[{"checku2", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "P4b"}], "-", 
        RowBox[{"6", " ", "gamma", " ", "P4b"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", "P4b"}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["gamma", "3"], " ", "P4b"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["gamma", "4"], " ", "P4b"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "5"], " ", "P4b"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "6"], " ", "P4b"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51m2"}], "-", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51m2"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu0"}], "-", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu0"}], "+", 
        RowBox[{"6", " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "5"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "6"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"12", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], "2", " ", 
      RowBox[{"checku1", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "P4b"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "2"], " ", "P4b"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", "P4b"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "6"], " ", "P4b"}], "+", 
        RowBox[{"3", " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "6"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"18", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"18", " ", "gamma", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", "gamma", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "+", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "-", 
        RowBox[{"18", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"18", " ", "gamma", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", "gamma", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"4", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"9", " ", "gamma", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["gamma", "2"]}]]}]], 
      RowBox[{"b", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "120"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi5cons0"}], "-", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi5cons1"}], "-", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "hatJ40", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"120", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"120", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"60", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons1", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"16", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "5"]}], "-", 
        RowBox[{"45", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "-", 
        RowBox[{"30", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"hatJ", "[", "3", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"120", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"120", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "5"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "5"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "5"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.953469201712268*^9, 3.95346922745217*^9}, 
   3.9535425292716026`*^9, {3.953542633595559*^9, 3.9535426349369044`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"7556cd9f-20d7-4c1c-a3d4-776dab78760f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9534692360449944`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"f47a5ab6-7f50-497c-b0e7-16293ccd89a7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG52SF", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{"checku2", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "P4b"}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "2"], " ", "P4b"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", "P4b"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "6"], " ", "P4b"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu0"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu0"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu1"}], "+", 
        RowBox[{"6", " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["gamma", "6"], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"36", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"36", " ", "gamma", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"12", " ", "gamma", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "+", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "-", 
        RowBox[{"36", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"36", " ", "gamma", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"12", " ", "gamma", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"8", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"18", " ", "gamma", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], "2", " ", 
      RowBox[{"checku1", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P4b", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"18", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"18", " ", "gamma", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", "gamma", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "-", 
        RowBox[{"3", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "+", 
        RowBox[{"18", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"18", " ", "gamma", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", "gamma", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"4", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"9", " ", "gamma", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["gamma", "2"]}]]}]], 
      RowBox[{"b", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", "fbG5", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]]}], "-", 
        RowBox[{"30", " ", "fbG5", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]]}], "+", 
        RowBox[{"15", " ", "fbG5", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]]}], "+", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P5b"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P5b"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P5b"}], "-", 
        RowBox[{"180", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi5cons0"}], "-", 
        RowBox[{"60", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi5cons1"}], "-", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi5cons2"}], "-", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "hatJ40", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "hatJ41", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"120", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"240", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"120", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons1", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "5"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "5"]}], "-", 
        RowBox[{"90", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "-", 
        RowBox[{"45", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons1", " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "+", 
        RowBox[{"60", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "-", 
        RowBox[{"60", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"hatJ", "[", "3", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"120", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"240", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "5"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "5"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "5"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9534693915451927`*^9, 3.9534694113923216`*^9}, 
   3.953542551273817*^9, {3.953542657817009*^9, 3.9535426593121567`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2acfce89-83d7-490e-998e-5fcc35d3ae9b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG5bar1SF", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"checku1", "[", "mu", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "tildechi4cons0", " ", 
           RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
          RowBox[{"3", " ", "tildechi3cons0", " ", 
           RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
           RowBox[{"tildechicons2", "[", "gamma", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], 
      RowBox[{"checku2", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51m2"}], "-", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51m2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51m2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu0"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P51p2nu0"}], "+", 
        RowBox[{"36", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"36", " ", "gamma", " ", "tildechi4cons0", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"12", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", "gamma", " ", "tildechi4cons1", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "-", 
        RowBox[{"6", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"], " ", 
         RowBox[{"hatJ", "[", "3", "]"}]}], "+", 
        RowBox[{"36", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"36", " ", "gamma", " ", "tildechi3cons0", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"12", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"12", " ", "gamma", " ", "tildechi3cons1", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"8", " ", "gamma", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"18", " ", "gamma", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{"hatJ", "[", "2", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "P31p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15", " ", 
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["gamma", "2"]}]]}]], 
      RowBox[{"b", "[", "mu", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P5b"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P5b"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P5b"}], "-", 
        RowBox[{"120", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi5cons0"}], "-", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi5cons1"}], "-", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "hatJ40", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
        RowBox[{"120", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"120", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"60", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons1", " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"16", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "5"]}], "-", 
        RowBox[{"45", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "tildechi3cons0", " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
         RowBox[{"hatJ", "[", "2", "]"}]}], "-", 
        RowBox[{"30", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"hatJ", "[", "3", "]"}], " ", 
         RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
        RowBox[{"120", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}], "+", 
        RowBox[{"120", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", 
         RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}], "-", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "5"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41m2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "gamma", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "5"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]], " ", "P41p2", " ", 
         RowBox[{
          SuperscriptBox["chicons1", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", "gamma", " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "2"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["gamma", "3"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "4"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["gamma", "5"], " ", "P31p2", " ", 
         RowBox[{
          SuperscriptBox["tildechicons2", "\[Prime]",
           MultilineFunction->None], "[", "gamma", "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.953469455976122*^9, 3.9534694718497562`*^9}, 
   3.9535425655939302`*^9, {3.953542674894534*^9, 3.95354267610089*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d88bad1b-96a1-4d86-98b9-b5488c30739c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Deltap1totG5bar0SF", "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["gamma", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", "tildechi5cons0", " ", 
            RowBox[{"b", "[", "mu", "]"}]}], "-", 
           RowBox[{"30", " ", "tildechi4cons0", " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            RowBox[{"chicons1", "[", "gamma", "]"}]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["gamma", "2"], " ", "tildechi4cons0", " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["gamma", "4"], " ", "tildechi4cons0", " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            RowBox[{"chicons1", "[", "gamma", "]"}]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["gamma", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", "tildechi3cons0", " ", 
            RowBox[{"b", "[", "mu", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"chicons1", "[", "gamma", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["gamma", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"b", "[", "mu", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"chicons1", "[", "gamma", "]"}], "5"]}], "-", 
           RowBox[{"30", " ", "tildechi3cons0", " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["gamma", "2"], " ", "tildechi3cons0", " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["gamma", "4"], " ", "tildechi3cons0", " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
            RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["gamma", "2"], " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
            RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["gamma", "4"], " ", 
            RowBox[{"checku2", "[", "mu", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"chicons1", "[", "gamma", "]"}], "3"], " ", 
            RowBox[{"tildechicons2", "[", "gamma", "]"}]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["gamma", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"b", "[", "mu", "]"}], " ", 
            RowBox[{"chicons1", "[", "gamma", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"tildechicons2", "[", "gamma", "]"}], "2"]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"15", " ", 
         SuperscriptBox["b", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "gamma"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "gamma"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], ")"}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9534695073848443`*^9, 3.9534695226659975`*^9}, 
   3.953542578230364*^9, {3.953542698572067*^9, 3.9535427018456645`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e9384dc0-3d43-4e5f-9aa0-788104e90325"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9544140703221846`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"4f26bbe4-c4a4-4307-9480-349f18791f56"]
}, Closed]],

Cell[CellGroupData[{

Cell["Replacements", "Section",
 CellChangeTimes->{{3.9544850754483604`*^9, 3.954485076059553*^9}, {
  3.954559409418624*^9, 
  3.954559415402669*^9}},ExpressionUUID->"926ea4ed-aa54-4ea7-a5f3-\
3093ec6e50b1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rephatJall", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hatJ40", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"176", " ", "pinf"}], "5"], "+", 
         FractionBox[
          RowBox[{"8144", " ", 
           SuperscriptBox["pinf", "3"]}], "105"], "+", 
         FractionBox[
          RowBox[{"448", " ", 
           SuperscriptBox["pinf", "4"]}], "5"], "-", 
         FractionBox[
          RowBox[{"93664", " ", 
           SuperscriptBox["pinf", "5"]}], "1575"], "+", 
         FractionBox[
          RowBox[{"1184", " ", 
           SuperscriptBox["pinf", "6"]}], "21"], "-", 
         FractionBox[
          RowBox[{"4955072", " ", 
           SuperscriptBox["pinf", "7"]}], "121275"], "-", 
         FractionBox[
          RowBox[{"13736", " ", 
           SuperscriptBox["pinf", "8"]}], "315"]}]}], ",", 
       RowBox[{"hatJ41", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"208", " ", 
            SuperscriptBox["pinf", "3"]}], "15"]}], "+", 
         FractionBox[
          RowBox[{"988", " ", 
           SuperscriptBox["pinf", "5"]}], "63"], "-", 
         FractionBox[
          RowBox[{"13312", " ", 
           SuperscriptBox["pinf", "6"]}], "525"], "+", 
         FractionBox[
          RowBox[{"5458", " ", 
           SuperscriptBox["pinf", "7"]}], "1575"], "+", 
         FractionBox[
          RowBox[{"123824", " ", 
           SuperscriptBox["pinf", "8"]}], "1575"]}]}], ",", 
       RowBox[{
        RowBox[{"hatJ", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"2", " ", 
         SqrtBox[
          SuperscriptBox["pinf", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["pinf", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["16", "3"]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["pinf", "2"]}], ")"}]}], 
            SuperscriptBox["pinf", "2"]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["pinf", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"3", " ", 
                 SuperscriptBox["pinf", "2"]}], 
                RowBox[{"1", "+", 
                 SuperscriptBox["pinf", "2"]}]]}], ")"}], " ", 
             RowBox[{"ArcTanh", "[", 
              FractionBox[
               SqrtBox[
                SuperscriptBox["pinf", "2"]], 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["pinf", "2"]}]]], "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["pinf", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"hatJ", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["pinf", "2"], ")"}], 
             RowBox[{"3", "/", "2"}]]}]]}], "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["pinf", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"144", "-", 
              RowBox[{"57", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["pinf", "2"]}]]}], "-", 
              RowBox[{"960", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["pinf", "2"]}], ")"}]}], "+", 
              RowBox[{"248", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]}], "+", 
              RowBox[{"1296", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"245", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], 
                RowBox[{"5", "/", "2"}]]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], "3"]}], "+", 
              RowBox[{"70", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], 
                RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
            RowBox[{"ArcCosh", "[", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["pinf", "2"]}]], "]"}]}], "+", 
           RowBox[{"72", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["pinf", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["pinf", "2"]}], ")"}]}], "-", 
              RowBox[{"27", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], "3"]}]}], ")"}], " ", 
            RowBox[{"ArcTanh", "[", 
             FractionBox[
              SqrtBox[
               SuperscriptBox["pinf", "2"]], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["pinf", "2"]}]]], "]"}]}], "+", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["pinf", "2"]], " ", 
            RowBox[{"(", 
             RowBox[{"141", "-", 
              RowBox[{"386", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["pinf", "2"]}]]}], "+", 
              RowBox[{"525", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["pinf", "2"]}], ")"}]}], "+", 
              RowBox[{"683", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], 
                RowBox[{"3", "/", "2"}]]}], "-", 
              RowBox[{"1377", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], 
                RowBox[{"5", "/", "2"}]]}], "+", 
              RowBox[{"711", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], "3"]}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["pinf", "2"]}], ")"}], 
                RowBox[{"7", "/", "2"}]]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"62", "-", 
                 RowBox[{"155", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}]]}], "-", 
                 RowBox[{"78", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}], ")"}]}], "+", 
                 RowBox[{"225", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}], ")"}], 
                   RowBox[{"3", "/", "2"}]]}], "+", 
                 RowBox[{"106", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}], ")"}], "2"]}], "-", 
                 RowBox[{"105", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}], ")"}], 
                   RowBox[{"5", "/", "2"}]]}], "-", 
                 RowBox[{"90", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}], ")"}], "3"]}], "+", 
                 RowBox[{"35", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}], ")"}], 
                   RowBox[{"7", "/", "2"}]]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["pinf", "2"]}]]}], ")"}]}], "]"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repDchis", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["chicons1", "\[Prime]",
          MultilineFunction->None], "[", "gamma", "]"}], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "gamma"}], 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["gamma", "2"]}]]], "-", 
         FractionBox[
          RowBox[{"gamma", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["gamma", "2"]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["gamma", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["tildechicons2", "\[Prime]",
          MultilineFunction->None], "[", "gamma", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{"15", " ", "gamma", " ", "\[Pi]"}], "4"]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.954485079426039*^9, 3.9544850798948107`*^9}, {
  3.954485246779643*^9, 3.954485251508976*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8f249ad4-0d07-4a69-9b62-5c1af1756f97"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repchis", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"chicons1", "[", "gamma", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["gamma", "2"]}]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["gamma", "2"]}]]]}], ",", 
      RowBox[{"tildechi3cons0", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["gamma", "2"]}], "-", 
         RowBox[{"120", " ", 
          SuperscriptBox["gamma", "4"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["gamma", "6"]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "gamma"}], ")"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], ",", 
      RowBox[{"tildechi3cons1", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"50", " ", "gamma"}], "+", 
            RowBox[{"110", " ", 
             SuperscriptBox["gamma", "2"]}], "-", 
            RowBox[{"22", " ", 
             SuperscriptBox["gamma", "3"]}], "-", 
            RowBox[{"142", " ", 
             SuperscriptBox["gamma", "4"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["gamma", "5"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["gamma", "6"]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "gamma"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "gamma"}], ")"}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["gamma", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["gamma", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcSinh", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", "gamma"}]}]]}], "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"tildechicons2", "[", "gamma", "]"}], "\[Rule]", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["gamma", "2"]}]}], ")"}], " ", "\[Pi]"}]}], ",", 
      RowBox[{"tildechi5cons0", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", 
          SuperscriptBox["pinf", "5"]}]], "-", 
        FractionBox["2", 
         SuperscriptBox["pinf", "3"]], "+", 
        FractionBox["32", "pinf"], "+", 
        RowBox[{"320", " ", "pinf"}], "+", 
        RowBox[{"640", " ", 
         SuperscriptBox["pinf", "3"]}], "+", 
        FractionBox[
         RowBox[{"1792", " ", 
          SuperscriptBox["pinf", "5"]}], "5"]}]}], ",", 
      RowBox[{"tildechi5cons1", "\[Rule]", 
       RowBox[{
        FractionBox["2", 
         RowBox[{"5", " ", 
          SuperscriptBox["pinf", "3"]}]], "-", 
        FractionBox["121", 
         RowBox[{"10", " ", "pinf"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["19457", "60"]}], "+", 
           FractionBox[
            RowBox[{"41", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "8"]}], ")"}], " ", "pinf"}], 
        "+", 
        RowBox[{
         SuperscriptBox["pinf", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["782142451", "504000"]}], "+", 
           FractionBox[
            RowBox[{"111049", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "960"], "-", 
           FractionBox[
            RowBox[{"74432", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "525"], "-", 
           FractionBox[
            RowBox[{"74432", " ", 
             RowBox[{"Log", "[", "pinf", "]"}]}], "525"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["pinf", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5211479", "4320"]}], "+", 
           FractionBox[
            RowBox[{"5069", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "144"], "-", 
           FractionBox[
            RowBox[{"6272", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "45"], "-", 
           FractionBox[
            RowBox[{"6272", " ", 
             RowBox[{"Log", "[", "pinf", "]"}]}], "45"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["pinf", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["57623004613", "98784000"], "-", 
           FractionBox[
            RowBox[{"184881", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "4480"], "-", 
           FractionBox[
            RowBox[{"881392", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "11025"], "-", 
           FractionBox[
            RowBox[{"881392", " ", 
             RowBox[{"Log", "[", "pinf", "]"}]}], "11025"]}], ")"}]}]}]}], 
      ",", 
      RowBox[{"tildechi5cons2", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", "pinf"}]], "+", 
        FractionBox[
         RowBox[{"59", " ", "pinf"}], "10"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["10681", "144"], "-", 
           FractionBox[
            RowBox[{"41", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "24"]}], ")"}], " ", 
         SuperscriptBox["pinf", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["pinf", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2273170241", "2352000"]}], "-", 
           FractionBox[
            RowBox[{"4", " ", "c2q45"}], "35"], "+", 
           FractionBox[
            RowBox[{"1219303", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "20160"], "-", 
           FractionBox[
            RowBox[{"6944", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "225"], "-", 
           FractionBox[
            RowBox[{"6944", " ", 
             RowBox[{"Log", "[", "pinf", "]"}]}], "225"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["pinf", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["365555", "6048"]}], "-", 
           FractionBox[
            RowBox[{"4", " ", "c2bard5"}], "15"], "+", 
           FractionBox[
            RowBox[{"23407", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "5760"], "+", 
           FractionBox[
            RowBox[{"1408", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "45"], "+", 
           FractionBox[
            RowBox[{"1408", " ", 
             RowBox[{"Log", "[", "pinf", "]"}]}], "45"]}], ")"}]}]}]}], ",", 
      RowBox[{"tildechi4cons0", "\[Rule]", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["105", "8"], "+", 
          FractionBox[
           RowBox[{"315", " ", 
            SuperscriptBox["pinf", "2"]}], "8"], "+", 
          FractionBox[
           RowBox[{"3465", " ", 
            SuperscriptBox["pinf", "4"]}], "128"]}], ")"}]}]}], ",", 
      RowBox[{"tildechi4cons1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"15", " ", "\[Pi]"}], "4"]}], "-", 
        FractionBox[
         RowBox[{"557", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "2"]}], "16"], "+", 
        FractionBox[
         RowBox[{"123", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "2"]}], "256"], "-", 
        FractionBox[
         RowBox[{"6113", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "4"]}], "96"], "+", 
        FractionBox[
         RowBox[{"33601", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "4"]}], "16384"], "-", 
        FractionBox[
         RowBox[{"615581", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "6"]}], "19200"], "+", 
        FractionBox[
         RowBox[{"93031", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "6"]}], "32768"], "-", 
        FractionBox[
         RowBox[{"5824797", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "8"]}], "627200"], "+", 
        FractionBox[
         RowBox[{"29201523", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "8"]}], "33554432"], "+", 
        RowBox[{
         FractionBox["37", "5"], " ", "\[Pi]", " ", 
         SuperscriptBox["pinf", "4"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        RowBox[{
         FractionBox["1357", "280"], " ", "\[Pi]", " ", 
         SuperscriptBox["pinf", "6"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "+", 
        FractionBox[
         RowBox[{"27953", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "8"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "3360"], "-", 
        RowBox[{
         FractionBox["37", "5"], " ", "\[Pi]", " ", 
         SuperscriptBox["pinf", "4"], " ", 
         RowBox[{"Log", "[", "pinf", "]"}]}], "-", 
        RowBox[{
         FractionBox["1357", "280"], " ", "\[Pi]", " ", 
         SuperscriptBox["pinf", "6"], " ", 
         RowBox[{"Log", "[", "pinf", "]"}]}], "-", 
        FractionBox[
         RowBox[{"27953", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "8"], " ", 
          RowBox[{"Log", "[", "pinf", "]"}]}], "3360"]}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.954485175164287*^9, 3.954485175617236*^9}, {
  3.9544852805610247`*^9, 3.954485286334509*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b963722b-bdc5-444a-a775-6335cd002927"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repPs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P41m2", "\[Rule]", 
       RowBox[{"-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["176", 
            RowBox[{"45", " ", "pinf"}]]}], "+", 
          FractionBox[
           RowBox[{"72", " ", "pinf"}], "25"], "-", 
          FractionBox[
           RowBox[{"352", " ", 
            SuperscriptBox["pinf", "2"]}], "45"], "+", 
          FractionBox[
           RowBox[{"9746", " ", 
            SuperscriptBox["pinf", "3"]}], "4725"], "-", 
          FractionBox[
           RowBox[{"448", " ", 
            SuperscriptBox["pinf", "4"]}], "75"], "+", 
          FractionBox[
           RowBox[{"484019", " ", 
            SuperscriptBox["pinf", "5"]}], "51975"]}], ")"}]}]}], ",", 
      RowBox[{"P41p2", "\[Rule]", 
       RowBox[{
        FractionBox["784", 
         RowBox[{"45", " ", "pinf"}]], "+", 
        FractionBox[
         RowBox[{"2168", " ", "pinf"}], "175"], "+", 
        FractionBox[
         RowBox[{"1568", " ", 
          SuperscriptBox["pinf", "2"]}], "45"], "+", 
        FractionBox[
         RowBox[{"98666", " ", 
          SuperscriptBox["pinf", "3"]}], "11025"], "-", 
        FractionBox[
         RowBox[{"512", " ", 
          SuperscriptBox["pinf", "4"]}], "105"], "-", 
        FractionBox[
         RowBox[{"2702747", " ", 
          SuperscriptBox["pinf", "5"]}], "363825"], "+", 
        FractionBox[
         RowBox[{"62392", " ", 
          SuperscriptBox["pinf", "6"]}], "1575"]}]}], ",", 
      RowBox[{"P5b", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["27392", "525"]}], "-", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "20"], "-", 
        FractionBox["64", 
         RowBox[{"3", " ", 
          SuperscriptBox["pinf", "2"]}]], "-", 
        FractionBox[
         RowBox[{"30208", " ", "pinf"}], "225"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["856768", "33075"]}], "-", 
           FractionBox[
            RowBox[{"3429", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "1120"]}], ")"}], " ", 
         SuperscriptBox["pinf", "2"]}], "+", 
        FractionBox[
         RowBox[{"462592", " ", 
          SuperscriptBox["pinf", "3"]}], "7875"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["74417152", "363825"]}], "-", 
           FractionBox[
            RowBox[{"7915", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "2688"]}], ")"}], " ", 
         SuperscriptBox["pinf", "4"]}], "-", 
        FractionBox[
         RowBox[{"99136", " ", 
          SuperscriptBox["pinf", "5"]}], "2625"]}]}], ",", 
      RowBox[{"P4b", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"37", " ", "\[Pi]"}], "30"]}], "-", 
        FractionBox[
         RowBox[{"1661", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "2"]}], "560"], "-", 
        FractionBox[
         RowBox[{"1491", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "3"]}], "400"], "-", 
        FractionBox[
         RowBox[{"23563", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "4"]}], "10080"], "+", 
        FractionBox[
         RowBox[{"26757", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "5"]}], "5600"], "-", 
        FractionBox[
         RowBox[{"700793", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "6"]}], "506880"], "-", 
        FractionBox[
         RowBox[{"238033", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "7"]}], "26564"]}]}], ",", 
      RowBox[{"P51p2nu0", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"297", " ", 
          SuperscriptBox["\[Pi]", "3"]}], "40"], "+", 
        FractionBox[
         RowBox[{"61", " ", "\[Pi]"}], 
         RowBox[{"5", " ", 
          SuperscriptBox["pinf", "3"]}]], "+", 
        FractionBox[
         RowBox[{"34073", " ", "\[Pi]"}], 
         RowBox[{"1680", " ", "pinf"}]], "-", 
        FractionBox[
         RowBox[{"23923", " ", "\[Pi]", " ", "pinf"}], "2880"], "+", 
        FractionBox[
         RowBox[{"1484997", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "2"]}], "11200"], "-", 
        FractionBox[
         RowBox[{"31029", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "2"]}], "2240"], "+", 
        FractionBox[
         RowBox[{"34695068413", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "3"]}], "620928000"], "+", 
        FractionBox[
         RowBox[{"99", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "3"]}], "20"], "-", 
        FractionBox[
         RowBox[{"1815089", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "4"]}], "26880"], "+", 
        FractionBox[
         RowBox[{"100349", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "4"]}], "17920"], "+", 
        RowBox[{
         FractionBox["10593", "700"], " ", "\[Pi]", " ", 
         SuperscriptBox["pinf", "3"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "-", 
        RowBox[{
         FractionBox["10593", "700"], " ", "\[Pi]", " ", 
         SuperscriptBox["pinf", "3"], " ", 
         RowBox[{"Log", "[", "pinf", "]"}]}]}]}], ",", 
      RowBox[{"P51p2nu1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"55", " ", "\[Pi]"}], 
          RowBox[{"12", " ", "pinf"}]]}], "+", 
        FractionBox[
         RowBox[{"6427", " ", "\[Pi]", " ", "pinf"}], "10080"], "+", 
        FractionBox[
         RowBox[{"877", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "2"]}], "400"], "-", 
        FractionBox[
         RowBox[{"939", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "2"]}], "560"], "+", 
        FractionBox[
         RowBox[{"255491", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "3"]}], "10080"], "-", 
        FractionBox[
         RowBox[{"4059", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "3"]}], "1280"], "+", 
        FractionBox[
         RowBox[{"14186677", " ", "\[Pi]", " ", 
          SuperscriptBox["pinf", "4"]}], "33600"], "-", 
        FractionBox[
         RowBox[{"190387", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["pinf", "4"]}], "4480"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["pinf", "4"], " ", 
         RowBox[{"E59", "[", "1", "]"}]}]}]}], ",", 
      RowBox[{"P31p2", "\[Rule]", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"1151", "-", 
             RowBox[{"3336", " ", "gamma"}], "+", 
             RowBox[{"3148", " ", 
              SuperscriptBox["gamma", "2"]}], "-", 
             RowBox[{"912", " ", 
              SuperscriptBox["gamma", "3"]}], "+", 
             RowBox[{"339", " ", 
              SuperscriptBox["gamma", "4"]}], "-", 
             RowBox[{"552", " ", 
              SuperscriptBox["gamma", "5"]}], "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["gamma", "6"]}]}], 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["gamma", "2"]}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"gamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["gamma", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"11", "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["gamma", "2"]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["gamma", "4"]}]}], ")"}], " ", 
             RowBox[{"ArcCosh", "[", "gamma", "]"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["gamma", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["5", "2"], "-", 
              RowBox[{"38", " ", "gamma"}], "+", 
              RowBox[{"75", " ", 
               SuperscriptBox["gamma", "2"]}], "-", 
              RowBox[{"30", " ", 
               SuperscriptBox["gamma", "3"]}], "-", 
              FractionBox[
               RowBox[{"35", " ", 
                SuperscriptBox["gamma", "4"]}], "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              FractionBox["gamma", "2"]}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "gamma"}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["gamma", "2"]}]]}]]}], ",", "\[IndentingNewLine]", 
      RowBox[{"P51m2", "->", 
       RowBox[{"-", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"1491", " ", "\[Pi]"}], "400"], "-", 
          FractionBox[
           RowBox[{"939", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "280"], "-", 
          FractionBox[
           RowBox[{"82", " ", "\[Pi]"}], 
           RowBox[{"15", " ", 
            SuperscriptBox["pinf", "3"]}]], "+", 
          FractionBox[
           RowBox[{"5207", " ", "\[Pi]"}], 
           RowBox[{"630", " ", "pinf"}]], "+", 
          FractionBox[
           RowBox[{"963239", " ", "\[Pi]", " ", "pinf"}], "40320"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"902743", " ", "\[Pi]"}], "33600"]}], "+", 
             FractionBox[
              RowBox[{"13603", " ", 
               SuperscriptBox["\[Pi]", "3"]}], "4480"]}], ")"}], " ", 
           SuperscriptBox["pinf", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4118497", " ", "\[Pi]"}], "44800"], "-", 
             FractionBox[
              RowBox[{"40459", " ", 
               SuperscriptBox["\[Pi]", "3"]}], "3584"]}], ")"}], " ", 
           SuperscriptBox["pinf", "4"]}], "+", 
          RowBox[{"CP1m2G5", " ", 
           SuperscriptBox["pinf", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["pinf", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4809573323", " ", "\[Pi]"}], "434649600"], "-", 
             FractionBox[
              RowBox[{"313", " ", 
               SuperscriptBox["\[Pi]", "3"]}], "140"], "-", 
             RowBox[{
              FractionBox["1591", "980"], " ", "\[Pi]", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{
              FractionBox["1591", "980"], " ", "\[Pi]", " ", 
              RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"fbG5", "->", 
       RowBox[{
        RowBox[{"fb1", "*", "pinf"}], "+", 
        RowBox[{"fb2", "*", 
         RowBox[{"pinf", "^", "2"}]}], "+", 
        RowBox[{"fb3", "*", 
         RowBox[{"pinf", "^", "3"}]}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9544851589055676`*^9, 3.95448515953835*^9}, {
  3.954485294085062*^9, 3.954485337059963*^9}, {3.954485625136571*^9, 
  3.9544856264083185`*^9}, {3.9544866060974007`*^9, 3.9544866159176426`*^9}, {
  3.954494196159666*^9, 3.9544942148867903`*^9}, {3.954558983951025*^9, 
  3.954558997015787*^9}},ExpressionUUID->"79eda8bf-559f-40fe-8550-\
9cd365d30c98"]
}, Closed]],

Cell[CellGroupData[{

Cell["PN expansions of the f_X^{G^5, 2SF}", "Section",
 CellChangeTimes->{{3.954480455224702*^9, 3.9544804645529146`*^9}, {
  3.954480858410463*^9, 3.9544808721518435`*^9}, {3.9544809446657424`*^9, 
  3.9544809502136292`*^9}, {3.9544809970866957`*^9, 3.9544809988181458`*^9}, {
  3.954484769038697*^9, 
  3.954484769070362*^9}},ExpressionUUID->"90d3df81-3064-4c47-992b-\
4acfb54ac3ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fb2sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG52SF", ",", 
               RowBox[{"b", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fb2sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9544807010413237`*^9, 3.9544807301551533`*^9}, 
   3.95448076263236*^9, {3.9544939619157047`*^9, 3.9544939679594975`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"37180e0e-4a66-454a-a8c2-786257c3f20d"],

Cell[BoxData[
 RowBox[{
  FractionBox["2412316", "11025"], "-", 
  FractionBox[
   RowBox[{"292", " ", "c1m2G4"}], "25"], "-", 
  FractionBox[
   RowBox[{"1489", " ", 
    SuperscriptBox["\[Pi]", "2"]}], "35"], "-", 
  FractionBox["12", 
   SuperscriptBox["pinf", "9"]], "+", 
  FractionBox["64", 
   SuperscriptBox["pinf", "7"]], "+", 
  FractionBox[
   RowBox[{"496", "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   SuperscriptBox["pinf", "5"]], "+", 
  FractionBox["832", 
   RowBox[{"45", " ", 
    SuperscriptBox["pinf", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["1552", "3"], "+", 
    FractionBox[
     RowBox[{"481", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "2"]}], 
   SuperscriptBox["pinf", "3"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["134576", "525"], "+", 
    FractionBox[
     RowBox[{"176", " ", "c1m2G4"}], "45"], "-", 
    FractionBox[
     RowBox[{"94", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "5"]}], 
   SuperscriptBox["pinf", "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["68226398", "363825"], "-", 
     FractionBox[
      RowBox[{"4538", " ", "c1m2G4"}], "4725"], "+", "fb2", "+", 
     FractionBox[
      RowBox[{"23783", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "3360"]}], ")"}], " ", 
   SuperscriptBox["pinf", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["67781173", "308700"], "-", 
     FractionBox[
      RowBox[{"872", " ", "c1m2G4"}], "75"], "+", 
     FractionBox[
      RowBox[{"8", " ", "c2q45"}], "35"], "+", "fb3", "+", 
     FractionBox[
      RowBox[{"28637", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "360"], "+", 
     FractionBox[
      RowBox[{"841216", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "2205"], "+", 
     FractionBox[
      RowBox[{"841216", " ", 
       RowBox[{"Log", "[", "pinf", "]"}]}], "2205"]}], ")"}]}], "+", 
  RowBox[{"pinf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["112036408", "23625"], "+", 
     FractionBox[
      RowBox[{"352", " ", "c1m2G4"}], "45"], "+", 
     FractionBox[
      RowBox[{"8", " ", "c2bard5"}], "15"], "+", "fb1", "-", 
     FractionBox[
      RowBox[{"116327", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "576"], "+", 
     FractionBox[
      RowBox[{"794624", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "1575"], "+", 
     FractionBox[
      RowBox[{"794624", " ", 
       RowBox[{"Log", "[", "pinf", "]"}]}], "1575"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox["190576", "135"], "+", 
    FractionBox[
     RowBox[{"21131", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "72"], "+", 
    FractionBox[
     RowBox[{"25088", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "45"], "+", 
    FractionBox[
     RowBox[{"25088", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}], "45"]}], "pinf"]}]], "Output",
 CellChangeTimes->{
  3.95448076789603*^9, 3.954485234123169*^9, 3.9544853826517572`*^9, {
   3.954493963491321*^9, 3.9544939690776157`*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"bdc9e42a-98ee-4418-8865-439d3638cde0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku22sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG52SF", ",", 
               RowBox[{"checku2", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku22sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9544804680288687`*^9, 3.9544804747690773`*^9}, 
   3.9544805162839932`*^9, 3.9544805768331523`*^9, 3.954480740339157*^9, {
   3.954493980602551*^9, 3.9544939835753384`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2466f8e7-856b-4a9f-bb3c-dc8308aea65e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"115753", " ", "\[Pi]"}], "96"], "+", 
  FractionBox[
   RowBox[{"854981", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "20480"], "-", 
  FractionBox[
   RowBox[{"18", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "+", 
  FractionBox[
   RowBox[{"114", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "+", 
  FractionBox[
   RowBox[{"60", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "3"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"3409", " ", "\[Pi]"}], "4"], "+", 
    FractionBox[
     RowBox[{"123", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "64"]}], 
   SuperscriptBox["pinf", "2"]], "+", 
  FractionBox[
   RowBox[{"21787", " ", "\[Pi]"}], 
   RowBox[{"140", " ", "pinf"}]], "+", 
  FractionBox[
   RowBox[{"122533", " ", "\[Pi]", " ", "pinf"}], "720"], "+", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "pinf", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"24412151", " ", "\[Pi]"}], "33600"], "-", 
     FractionBox[
      RowBox[{"965609", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "40960"], "+", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"14402621", " ", "\[Pi]"}], "39200"], "-", 
     FractionBox[
      RowBox[{"3109120219", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "58720256"], "+", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"E59", "[", "1", "]"}]}], "+", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"69397802563", " ", "\[Pi]"}], "155232000"], "+", 
     FractionBox[
      RowBox[{"8613", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "640"], "+", 
     RowBox[{
      FractionBox["10593", "175"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["10593", "175"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9544805256627417`*^9, 3.9544805824116364`*^9, 
  3.954485234495299*^9, 3.9544853830172353`*^9, 3.9544864345254087`*^9, 
  3.9544939846481285`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"53f9f521-d9fa-4066-b053-f8b644be98c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku12sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG52SF", ",", 
               RowBox[{"checku1", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku12sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.954480800038906*^9, 3.9544808206194115`*^9}, {
  3.954493994147178*^9, 3.9544939977553186`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"411239c5-2099-4c3c-b08d-0d4d6b3a4898"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"115753", " ", "\[Pi]"}], "96"]}], "-", 
  FractionBox[
   RowBox[{"49345", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "4096"], "+", 
  FractionBox[
   RowBox[{"18", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "-", 
  FractionBox[
   RowBox[{"114", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "-", 
  FractionBox[
   RowBox[{"56", " ", "\[Pi]"}], 
   RowBox[{"5", " ", 
    SuperscriptBox["pinf", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3409", " ", "\[Pi]"}], "4"]}], "-", 
    FractionBox[
     RowBox[{"123", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "64"]}], 
   SuperscriptBox["pinf", "2"]], "-", 
  FractionBox[
   RowBox[{"15007", " ", "\[Pi]"}], 
   RowBox[{"210", " ", "pinf"}]], "-", 
  FractionBox[
   RowBox[{"235867", " ", "\[Pi]", " ", "pinf"}], "1260"], "-", 
  FractionBox[
   RowBox[{"11646937", " ", "\[Pi]", " ", 
    SuperscriptBox["pinf", "3"]}], "63360"], "-", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "pinf", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"20028103", " ", "\[Pi]"}], "58800"], "-", 
     FractionBox[
      RowBox[{"219729011", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8388608"], "-", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"920693", " ", "\[Pi]"}], "4800"]}], "-", 
     FractionBox[
      RowBox[{"227435", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8192"], "-", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.954480825158592*^9, 3.954485234668681*^9, 
  3.9544853831814766`*^9, 3.9544939985352993`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"c69fb458-5ed2-4110-bfe6-2046ab59987d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["PN expansions of the f_X^{G^5, 1SF}", "Section",
 CellChangeTimes->{{3.954480455224702*^9, 3.9544804645529146`*^9}, {
   3.954480858410463*^9, 3.9544808721518435`*^9}, {3.9544809446657424`*^9, 
   3.9544809710963025`*^9}, {3.9544812011950345`*^9, 3.954481202477683*^9}, 
   3.954484774227026*^9},ExpressionUUID->"2bc5a9f8-3b3a-4c2d-8d9b-\
550b58158b46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fb1sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG51SF", ",", 
               RowBox[{"b", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fb1sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9544807010413237`*^9, 3.9544807301551533`*^9}, 
   3.95448076263236*^9, {3.954481055285219*^9, 3.954481061111026*^9}, 
   3.9544865019204206`*^9, 3.9544940162498865`*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"deb8e14c-5d06-43bf-ad7a-d23708b1302f"],

Cell[BoxData[
 RowBox[{
  FractionBox["934054", "11025"], "+", 
  FractionBox[
   RowBox[{"2426", " ", "c1m2G4"}], "225"], "-", 
  FractionBox[
   RowBox[{"5697", " ", 
    SuperscriptBox["\[Pi]", "2"]}], "280"], "-", 
  FractionBox["8", 
   SuperscriptBox["pinf", "9"]], "+", 
  FractionBox["44", 
   SuperscriptBox["pinf", "7"]], "+", 
  FractionBox[
   RowBox[{"329", "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   SuperscriptBox["pinf", "5"]], "+", 
  FractionBox["416", 
   RowBox[{"45", " ", 
    SuperscriptBox["pinf", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["889", "6"], "+", 
    FractionBox[
     RowBox[{"643", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "4"]}], 
   SuperscriptBox["pinf", "3"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["66728", "525"], "+", 
    FractionBox[
     RowBox[{"88", " ", "c1m2G4"}], "45"], "-", 
    FractionBox[
     RowBox[{"47", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "5"]}], 
   SuperscriptBox["pinf", "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1456969", "51975"]}], "-", 
     FractionBox[
      RowBox[{"34693", " ", "c1m2G4"}], "4725"], "+", 
     FractionBox[
      RowBox[{"3407", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "672"]}], ")"}], " ", 
   SuperscriptBox["pinf", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["37900070473", "49392000"]}], "+", 
     FractionBox[
      RowBox[{"6172", " ", "c1m2G4"}], "225"], "+", 
     FractionBox[
      RowBox[{"224571", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "2240"], "+", 
     FractionBox[
      RowBox[{"1762784", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "11025"], "+", 
     FractionBox[
      RowBox[{"1762784", " ", 
       RowBox[{"Log", "[", "pinf", "]"}]}], "11025"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox["575123", "2160"], "+", 
    FractionBox[
     RowBox[{"14695", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "72"], "+", 
    FractionBox[
     RowBox[{"12544", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "45"], "+", 
    FractionBox[
     RowBox[{"12544", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}], "45"]}], "pinf"], "+", 
  RowBox[{"pinf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["533263351", "252000"], "+", 
     FractionBox[
      RowBox[{"176", " ", "c1m2G4"}], "45"], "-", 
     FractionBox[
      RowBox[{"33019", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "480"], "+", 
     FractionBox[
      RowBox[{"148864", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "525"], "+", 
     FractionBox[
      RowBox[{"148864", " ", 
       RowBox[{"Log", "[", "pinf", "]"}]}], "525"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.95448076789603*^9, 3.954481089279479*^9, 3.954485234815956*^9, 
   3.9544853833053875`*^9, 3.9544865039109445`*^9, {3.954494011482856*^9, 
   3.954494016759941*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"f8c6670c-c0c9-4e1c-a966-505c2fbfb08e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku21sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG51SF", ",", 
               RowBox[{"checku2", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku21sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9544804680288687`*^9, 3.9544804747690773`*^9}, 
   3.9544805162839932`*^9, 3.9544805768331523`*^9, 3.954480740339157*^9, {
   3.954481069762143*^9, 3.954481078096693*^9}, {3.9544940325684643`*^9, 
   3.954494035613747*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"da4de428-75dc-4f59-ba5f-7ff882f83e31"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"20457", " ", "\[Pi]"}], "32"], "+", 
  FractionBox[
   RowBox[{"297", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "20"], "-", 
  FractionBox[
   RowBox[{"6", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "+", 
  FractionBox[
   RowBox[{"45", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "+", 
  FractionBox[
   RowBox[{"122", " ", "\[Pi]"}], 
   RowBox[{"5", " ", 
    SuperscriptBox["pinf", "3"]}]], "+", 
  FractionBox[
   RowBox[{"717", " ", "\[Pi]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["pinf", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"39197", " ", "\[Pi]"}], "840"], "+", 
    FractionBox[
     RowBox[{"41", " ", "c1m2G5", " ", "\[Pi]"}], "15"]}], "pinf"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"40307", " ", "\[Pi]"}], "5040"]}], "-", 
     FractionBox[
      RowBox[{"1517", " ", "c1m2G5", " ", "\[Pi]"}], "315"]}], ")"}], " ", 
   "pinf"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"3369747", " ", "\[Pi]"}], "5600"], "-", 
     FractionBox[
      RowBox[{"1491", " ", "c1m2G5", " ", "\[Pi]"}], "800"], "-", 
     FractionBox[
      RowBox[{"26871", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "1120"], "+", 
     FractionBox[
      RowBox[{"939", " ", "c1m2G5", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "560"]}], ")"}], " ", 
   SuperscriptBox["pinf", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2310227", " ", "\[Pi]"}], "33600"]}], "+", 
     FractionBox[
      RowBox[{"467027", " ", "c1m2G5", " ", "\[Pi]"}], "33600"], "+", 
     FractionBox[
      RowBox[{"5995", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "1792"], "-", 
     FractionBox[
      RowBox[{"17359", " ", "c1m2G5", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8960"]}], ")"}], " ", 
   SuperscriptBox["pinf", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"32855261213", " ", "\[Pi]"}], "310464000"], "-", 
     FractionBox[
      RowBox[{"56825", " ", "c1m2G5", " ", "\[Pi]"}], "5376"], "+", 
     FractionBox[
      RowBox[{"99", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "10"], "+", 
     RowBox[{
      FractionBox["10593", "350"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["10593", "350"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9544805256627417`*^9, 3.9544805824116364`*^9, 
  3.954481094538438*^9, 3.9544852348755507`*^9, 3.954485383356557*^9, 
  3.9544866449961395`*^9, 3.9544940363481207`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"aa6a014b-48d0-402a-9324-d3796b680d64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku11sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG52SF", ",", 
               RowBox[{"checku1", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku11sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.954480800038906*^9, 3.9544808206194115`*^9}, {
  3.9544810814838843`*^9, 3.95448108433444*^9}, {3.954494043448347*^9, 
  3.9544940470918093`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"228288e1-4fd5-46eb-99ff-59d07da9bad6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"115753", " ", "\[Pi]"}], "96"]}], "-", 
  FractionBox[
   RowBox[{"49345", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "4096"], "+", 
  FractionBox[
   RowBox[{"18", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "-", 
  FractionBox[
   RowBox[{"114", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "-", 
  FractionBox[
   RowBox[{"56", " ", "\[Pi]"}], 
   RowBox[{"5", " ", 
    SuperscriptBox["pinf", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3409", " ", "\[Pi]"}], "4"]}], "-", 
    FractionBox[
     RowBox[{"123", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "64"]}], 
   SuperscriptBox["pinf", "2"]], "-", 
  FractionBox[
   RowBox[{"15007", " ", "\[Pi]"}], 
   RowBox[{"210", " ", "pinf"}]], "-", 
  FractionBox[
   RowBox[{"235867", " ", "\[Pi]", " ", "pinf"}], "1260"], "-", 
  FractionBox[
   RowBox[{"11646937", " ", "\[Pi]", " ", 
    SuperscriptBox["pinf", "3"]}], "63360"], "-", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "pinf", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"20028103", " ", "\[Pi]"}], "58800"], "-", 
     FractionBox[
      RowBox[{"219729011", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8388608"], "-", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"920693", " ", "\[Pi]"}], "4800"]}], "-", 
     FractionBox[
      RowBox[{"227435", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8192"], "-", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.954480825158592*^9, 3.95448110034165*^9, 
  3.9544852349086256`*^9, 3.954485383397828*^9, 3.9544866535631647`*^9, 
  3.954494047659252*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"2cbec700-ae76-4237-b353-a0e8eeacdcf2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["PN expansions of the f_X^{G^5, bar 1SF} ", "Section",
 CellChangeTimes->{{3.954480455224702*^9, 3.9544804645529146`*^9}, {
   3.954480858410463*^9, 3.9544808721518435`*^9}, {3.9544809446657424`*^9, 
   3.9544809784384828`*^9}, {3.954481183317195*^9, 3.954481185397915*^9}, 
   3.9544847795747805`*^9},ExpressionUUID->"e5580fda-ff5c-4e89-a4b4-\
06e9256a7048"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fbbar1sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG5bar1SF", ",", 
               RowBox[{"b", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fbbar1sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9544807010413237`*^9, 3.9544807301551533`*^9}, 
   3.95448076263236*^9, {3.9544811088442783`*^9, 3.9544811301826286`*^9}, {
   3.9544940713996367`*^9, 3.954494075032402*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"cd8c1c4f-7554-44f7-aaa6-d9f9ac841912"],

Cell[BoxData[
 RowBox[{
  FractionBox["358822", "11025"], "+", 
  FractionBox[
   RowBox[{"2426", " ", "c1m2G4"}], "225"], "-", 
  FractionBox[
   RowBox[{"1243", " ", 
    SuperscriptBox["\[Pi]", "2"]}], "56"], "-", 
  FractionBox["8", 
   SuperscriptBox["pinf", "9"]], "+", 
  FractionBox["44", 
   SuperscriptBox["pinf", "7"]], "+", 
  FractionBox[
   RowBox[{"329", "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   SuperscriptBox["pinf", "5"]], "+", 
  FractionBox["416", 
   RowBox[{"45", " ", 
    SuperscriptBox["pinf", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["889", "6"], "+", 
    FractionBox[
     RowBox[{"643", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "4"]}], 
   SuperscriptBox["pinf", "3"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["55528", "525"], "+", 
    FractionBox[
     RowBox[{"88", " ", "c1m2G4"}], "45"], "-", 
    FractionBox[
     RowBox[{"47", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "5"]}], 
   SuperscriptBox["pinf", "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2180359", "40425"]}], "-", 
     FractionBox[
      RowBox[{"34693", " ", "c1m2G4"}], "4725"], "+", 
     FractionBox[
      RowBox[{"241", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "120"]}], ")"}], " ", 
   SuperscriptBox["pinf", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34998693449", "49392000"]}], "+", 
     FractionBox[
      RowBox[{"6172", " ", "c1m2G4"}], "225"], "+", 
     FractionBox[
      RowBox[{"224571", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "2240"], "+", 
     FractionBox[
      RowBox[{"1762784", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "11025"], "+", 
     FractionBox[
      RowBox[{"1762784", " ", 
       RowBox[{"Log", "[", "pinf", "]"}]}], "11025"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    FractionBox["575123", "2160"], "+", 
    FractionBox[
     RowBox[{"14695", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "72"], "+", 
    FractionBox[
     RowBox[{"12544", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "45"], "+", 
    FractionBox[
     RowBox[{"12544", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}], "45"]}], "pinf"], "+", 
  RowBox[{"pinf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["166476797", "84000"], "+", 
     FractionBox[
      RowBox[{"176", " ", "c1m2G4"}], "45"], "-", 
     FractionBox[
      RowBox[{"33019", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "480"], "+", 
     FractionBox[
      RowBox[{"148864", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "525"], "+", 
     FractionBox[
      RowBox[{"148864", " ", 
       RowBox[{"Log", "[", "pinf", "]"}]}], "525"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.95448076789603*^9, 3.954485234960697*^9, 
  3.954485383454917*^9, 3.9544866622358913`*^9, 3.954494075568302*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"19e3cba1-4fe0-4c08-84f0-b43eb852ffc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku2bar1sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG5bar1SF", ",", 
               RowBox[{"checku2", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku2bar1sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9544804680288687`*^9, 3.9544804747690773`*^9}, 
   3.9544805162839932`*^9, 3.9544805768331523`*^9, 3.954480740339157*^9, {
   3.954481135422449*^9, 3.954481153661436*^9}, {3.954494092498589*^9, 
   3.9544940962923546`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"fb888a50-307d-4c42-901a-824b0cc651fa"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"115753", " ", "\[Pi]"}], "96"], "+", 
  FractionBox[
   RowBox[{"550853", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "20480"], "-", 
  FractionBox[
   RowBox[{"18", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "+", 
  FractionBox[
   RowBox[{"114", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "+", 
  FractionBox[
   RowBox[{"178", " ", "\[Pi]"}], 
   RowBox[{"5", " ", 
    SuperscriptBox["pinf", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"3409", " ", "\[Pi]"}], "4"], "+", 
    FractionBox[
     RowBox[{"123", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "64"]}], 
   SuperscriptBox["pinf", "2"]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"945", " ", "\[Pi]"}], "8"], "-", 
    FractionBox[
     RowBox[{"41", " ", "c1m2G5", " ", "\[Pi]"}], "15"]}], "pinf"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"129023", " ", "\[Pi]"}], "720"], "+", 
     FractionBox[
      RowBox[{"1517", " ", "c1m2G5", " ", "\[Pi]"}], "315"]}], ")"}], " ", 
   "pinf"}], "+", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  RowBox[{
   FractionBox["148", "5"], " ", "\[Pi]", " ", 
   RowBox[{"Log", "[", "pinf", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"3020869", " ", "\[Pi]"}], "6720"], "+", 
     FractionBox[
      RowBox[{"1491", " ", "c1m2G5", " ", "\[Pi]"}], "800"], "+", 
     FractionBox[
      RowBox[{"1081249", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "286720"], "-", 
     FractionBox[
      RowBox[{"939", " ", "c1m2G5", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "560"], "+", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["5501", "70"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6502883", " ", "\[Pi]"}], "15680"]}], "-", 
     FractionBox[
      RowBox[{"467027", " ", "c1m2G5", " ", "\[Pi]"}], "33600"], "+", 
     FractionBox[
      RowBox[{"1734547237", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "58720256"], "+", 
     FractionBox[
      RowBox[{"17359", " ", "c1m2G5", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "8960"], "+", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["60521", "840"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["pinf", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"29975084171", " ", "\[Pi]"}], "103488000"], "+", 
     FractionBox[
      RowBox[{"56825", " ", "c1m2G5", " ", "\[Pi]"}], "5376"], "+", 
     FractionBox[
      RowBox[{"99", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "10"], "+", 
     RowBox[{
      FractionBox["10593", "350"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["10593", "350"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "pinf", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9544805256627417`*^9, 3.9544805824116364`*^9, 
  3.954485235100506*^9, 3.9544853836069384`*^9, 3.95448666727958*^9, 
  3.954494097453561*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"2f124bec-c017-4bfd-b276-0965eaceeb44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku1bar1sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG5bar1SF", ",", 
               RowBox[{"checku1", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku1bar1sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.954480800038906*^9, 3.9544808206194115`*^9}, {
  3.9544811623522124`*^9, 3.9544811794797025`*^9}, {3.954494109768979*^9, 
  3.954494113459609*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"a07543ac-d979-445f-8752-a4f96f2dd9f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"20457", " ", "\[Pi]"}], "32"]}], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "-", 
  FractionBox[
   RowBox[{"45", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "-", 
  FractionBox[
   RowBox[{"717", " ", "\[Pi]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["pinf", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5385", " ", "\[Pi]", " ", 
    SuperscriptBox["pinf", "2"]}], "16"]}]], "Output",
 CellChangeTimes->{3.954480825158592*^9, 3.9544852351179533`*^9, 
  3.954485383621133*^9, 3.9544866736953974`*^9, 3.954494113980477*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"4c429b4d-0f1c-4f5c-8605-147d80fc6523"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["PN expansions of the f_X^{G^5, 0SF}", "Section",
 CellChangeTimes->{{3.954480455224702*^9, 3.9544804645529146`*^9}, {
   3.954480858410463*^9, 3.9544808721518435`*^9}, {3.9544809446657424`*^9, 
   3.9544809502136292`*^9}, 
   3.954481006298361*^9},ExpressionUUID->"5fdd0e58-b378-4f25-825e-\
8b36a5d3324c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fb0sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG50SF", ",", 
               RowBox[{"b", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fb0sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9544807010413237`*^9, 3.9544807301551533`*^9}, 
   3.95448076263236*^9, {3.9544845970324383`*^9, 3.954484607894451*^9}, 
   3.9544941248187866`*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"ea15f769-e4aa-45a0-bc3e-d8ac209a2149"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", 
    SuperscriptBox["pinf", "9"]]}], "+", 
  FractionBox["12", 
   SuperscriptBox["pinf", "7"]], "+", 
  FractionBox[
   RowBox[{"80", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   SuperscriptBox["pinf", "5"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "128"}], "+", 
    FractionBox[
     RowBox[{"81", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "2"]}], 
   SuperscriptBox["pinf", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "576"}], "+", 
    FractionBox[
     RowBox[{"945", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "16"]}], "pinf"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "384"}], "+", 
     FractionBox[
      RowBox[{"225", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "8"]}], ")"}], " ", 
   "pinf"}]}]], "Output",
 CellChangeTimes->{3.95448076789603*^9, 3.954484610747527*^9, 
  3.954485235146475*^9, 3.9544853836562266`*^9, 3.9544866773311462`*^9, 
  3.954494126118149*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"427be1b2-409b-4fca-b133-5730d396d67d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku20sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG50SF", ",", 
               RowBox[{"checku2", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku20sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9544804680288687`*^9, 3.9544804747690773`*^9}, 
   3.9544805162839932`*^9, 3.9544805768331523`*^9, 3.954480740339157*^9, {
   3.954484616163848*^9, 3.9544846252205534`*^9}, 3.9544941323968544`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"e6983905-b319-44ae-a0ad-60c168d57352"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9544805256627417`*^9, 3.9544805824116364`*^9, 
  3.954484627492515*^9, 3.9544852351659555`*^9, 3.9544853836738253`*^9, 
  3.9544866801296015`*^9, 3.9544941328935003`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"cf57e84f-9543-4f6b-9407-ccab01f96187"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku10sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG50SF", ",", 
               RowBox[{"checku1", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku10sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.954480800038906*^9, 3.9544808206194115`*^9}, {
   3.9544846341736946`*^9, 3.9544846454597282`*^9}, 3.954494136264484*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"732cb1bd-7a15-4d70-8695-8fb5a67bf837"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"20457", " ", "\[Pi]"}], "32"]}], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "-", 
  FractionBox[
   RowBox[{"45", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "-", 
  FractionBox[
   RowBox[{"717", " ", "\[Pi]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["pinf", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5385", " ", "\[Pi]", " ", 
    SuperscriptBox["pinf", "2"]}], "16"]}]], "Output",
 CellChangeTimes->{3.954480825158592*^9, 3.954484648035473*^9, 
  3.954485235191516*^9, 3.954485383734356*^9, 3.9544866839440813`*^9, 
  3.954494136987379*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"795b1caa-8245-46d8-b0db-f6966fc81ce8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["PN expansions of the f_X^{G^5, bar 0SF}", "Section",
 CellChangeTimes->{{3.954480455224702*^9, 3.9544804645529146`*^9}, {
  3.954480858410463*^9, 3.9544808721518435`*^9}, {3.9544809446657424`*^9, 
  3.9544809502136292`*^9}, {3.954481013508193*^9, 
  3.9544810147395043`*^9}},ExpressionUUID->"e1d97512-0ebd-4d9c-8555-\
4692b27556e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fbbar0sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG5bar0SF", ",", 
               RowBox[{"b", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fbbar0sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9544807010413237`*^9, 3.9544807301551533`*^9}, 
   3.95448076263236*^9, {3.9544846614657583`*^9, 3.954484670828581*^9}, 
   3.9544941471503596`*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"b1ced98f-fc87-4243-b676-93419913d184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", 
    SuperscriptBox["pinf", "9"]]}], "+", 
  FractionBox["12", 
   SuperscriptBox["pinf", "7"]], "+", 
  FractionBox[
   RowBox[{"80", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   SuperscriptBox["pinf", "5"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "128"}], "+", 
    FractionBox[
     RowBox[{"81", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "2"]}], 
   SuperscriptBox["pinf", "3"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "576"}], "+", 
    FractionBox[
     RowBox[{"945", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "16"]}], "pinf"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "384"}], "+", 
     FractionBox[
      RowBox[{"225", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "8"]}], ")"}], " ", 
   "pinf"}]}]], "Output",
 CellChangeTimes->{3.95448076789603*^9, 3.954484674732519*^9, 
  3.954485235221857*^9, 3.9544853837566214`*^9, 3.9544866895342207`*^9, 
  3.9544941477339387`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"11ee9113-12bc-4c96-8ba2-6e543ce6d6aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku2bar0sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG5bar0SF", ",", 
               RowBox[{"checku2", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku2bar0sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9544804680288687`*^9, 3.9544804747690773`*^9}, 
   3.9544805162839932`*^9, 3.9544805768331523`*^9, 3.954480740339157*^9, {
   3.9544846813753047`*^9, 3.9544846952725782`*^9}, 3.9544941521798964`*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4c852a22-06b2-4915-8de7-52afe221c420"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"20457", " ", "\[Pi]"}], "32"], "-", 
  FractionBox[
   RowBox[{"6", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "6"]], "+", 
  FractionBox[
   RowBox[{"45", " ", "\[Pi]"}], 
   SuperscriptBox["pinf", "4"]], "+", 
  FractionBox[
   RowBox[{"717", " ", "\[Pi]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["pinf", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5385", " ", "\[Pi]", " ", 
    SuperscriptBox["pinf", "2"]}], "16"]}]], "Output",
 CellChangeTimes->{3.9544805256627417`*^9, 3.9544805824116364`*^9, 
  3.954484698059754*^9, 3.954485235239472*^9, 3.9544853837757263`*^9, 
  3.954486692793579*^9, 3.9544941531406584`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"a6e187d4-3865-4a77-b23d-9456cdb6e500"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fchecku1bar0sf", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"Deltap1totG5bar0SF", ",", 
               RowBox[{"checku1", "[", "mu", "]"}], ",", "1"}], "]"}], "*", 
             RowBox[{"b", "^", "5"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
             "fbG5", ",", "P5b", ",", "P41p2", ",", "P51p2nu0", ",", 
              "P51p2nu1", ",", "hatJ41", " ", ",", "P41m2", ",", 
              RowBox[{"hatJ", "[", "2", "]"}], ",", "tildechi5cons0", ",", 
              RowBox[{"hatJ", "[", "3", "]"}], ",", "P31p2", ",", "hatJ40"}], 
             "}"}], ",", "Factor"}], "]"}], "/.", "repDchis"}], "/.", 
         "repchis"}], "/.", "rephatJall"}], "/.", "repPs"}], "/.", 
      RowBox[{"gamma", "->", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{"pinf", "^", "2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"pinf", ">", "0"}], ",", 
       RowBox[{"Series", "[", 
        RowBox[{"fchecku1bar0sf", ",", 
         RowBox[{"{", 
          RowBox[{"pinf", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "]"}], ",", 
     "pinf", ",", "Expand"}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.954480800038906*^9, 3.9544808206194115`*^9}, {
   3.954484705879633*^9, 3.9544847220437756`*^9}, 3.9544941567228737`*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"2009c612-302d-44dd-91f4-d194f35fe415"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.954480825158592*^9, 3.954484726095277*^9, 
  3.954485235255335*^9, 3.9544853837817354`*^9, 3.9544866958636694`*^9, 
  3.954494157201958*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"b72f984b-8137-4140-8094-9544823feaa9"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1427.25, 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c1227d6c-3137-4f3f-9f37-f82727294aa8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 775, 17, 86, "Input",ExpressionUUID->"8caed431-e558-4718-a9fd-864c68192f9a"],
Cell[1336, 39, 10378, 238, 371, "Input",ExpressionUUID->"35e12a52-ccd9-477f-b270-b08028d31f30"],
Cell[CellGroupData[{
Cell[11739, 281, 206, 4, 67, "Section",ExpressionUUID->"75742edf-9695-4b5c-9ab0-e052db407fd9"],
Cell[11948, 287, 400, 10, 66, "Input",ExpressionUUID->"b6e70541-6dfe-4815-9e7c-4d1947187d32"]
}, Closed]],
Cell[CellGroupData[{
Cell[12385, 302, 161, 3, 53, "Section",ExpressionUUID->"fb478499-0339-430b-92d7-2d8d38b6f236"],
Cell[12549, 307, 1169, 34, 79, "Input",ExpressionUUID->"473cd067-15b8-4463-9423-b019d3f94828"]
}, Closed]],
Cell[CellGroupData[{
Cell[13755, 346, 206, 3, 53, "Section",ExpressionUUID->"e41a8217-b7fe-4021-af72-d4fc65920c09"],
Cell[13964, 351, 1294, 35, 81, "Input",ExpressionUUID->"7d9563d1-1106-4ffc-9bf2-70767578eae0"],
Cell[15261, 388, 2349, 64, 137, "Input",ExpressionUUID->"45dd6af3-ac10-4f2c-a5d2-8cc8abb18f05"],
Cell[17613, 454, 1229, 34, 59, "Input",ExpressionUUID->"1b992ee7-b2d9-4000-88a1-bc11e79b85dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[18879, 493, 181, 3, 53, "Section",ExpressionUUID->"88459146-204b-4368-a319-8cc0ea812217"],
Cell[19063, 498, 1825, 49, 127, "Input",ExpressionUUID->"885c1036-3bff-4ad4-a584-6e1d30144270"],
Cell[20891, 549, 6371, 164, 319, "Input",ExpressionUUID->"9c390741-ef9a-4585-b455-7171b6c7e55d"],
Cell[27265, 715, 6453, 164, 302, "Input",ExpressionUUID->"ea0908d9-1cfe-49f4-be62-1404b52e5cd5"],
Cell[33721, 881, 1823, 49, 127, "Input",ExpressionUUID->"75fe0ee1-41d6-4459-9915-12d7799dc9a8"]
}, Closed]],
Cell[CellGroupData[{
Cell[35581, 935, 228, 4, 53, "Section",ExpressionUUID->"d4e6c6b3-fc93-45d1-a955-7ab9e51d57fe"],
Cell[35812, 941, 7801, 198, 312, "Input",ExpressionUUID->"bcec6013-f56a-4016-ae15-706d12abdf5f"],
Cell[43616, 1141, 23412, 586, 742, "Input",ExpressionUUID->"7556cd9f-20d7-4c1c-a3d4-776dab78760f"],
Cell[67031, 1729, 168, 2, 48, "Input",ExpressionUUID->"f47a5ab6-7f50-497c-b0e7-16293ccd89a7"],
Cell[67202, 1733, 25905, 649, 827, "Input",ExpressionUUID->"2acfce89-83d7-490e-998e-5fcc35d3ae9b"],
Cell[93110, 2384, 18651, 473, 623, "Input",ExpressionUUID->"d88bad1b-96a1-4d86-98b9-b5488c30739c"],
Cell[111764, 2859, 4714, 108, 150, "Input",ExpressionUUID->"e9384dc0-3d43-4e5f-9aa0-788104e90325"],
Cell[116481, 2969, 168, 2, 48, "Input",ExpressionUUID->"4f26bbe4-c4a4-4307-9480-349f18791f56"]
}, Closed]],
Cell[CellGroupData[{
Cell[116686, 2976, 208, 4, 53, "Section",ExpressionUUID->"926ea4ed-aa54-4ea7-a5f3-3093ec6e50b1"],
Cell[116897, 2982, 11445, 307, 438, "Input",ExpressionUUID->"8f249ad4-0d07-4a69-9b62-5c1af1756f97"],
Cell[128345, 3291, 10408, 286, 438, "Input",ExpressionUUID->"b963722b-bdc5-444a-a775-6335cd002927"],
Cell[138756, 3579, 11997, 317, 487, "Input",ExpressionUUID->"79eda8bf-559f-40fe-8550-9cd365d30c98"]
}, Closed]],
Cell[CellGroupData[{
Cell[150790, 3901, 385, 6, 53, "Section",ExpressionUUID->"90d3df81-3064-4c47-992b-4acfb54ac3ea"],
Cell[CellGroupData[{
Cell[151200, 3911, 1682, 42, 124, "Input",ExpressionUUID->"37180e0e-4a66-454a-a8c2-786257c3f20d"],
Cell[152885, 3955, 3107, 96, 163, "Output",ExpressionUUID->"bdc9e42a-98ee-4418-8865-439d3638cde0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156029, 4056, 1780, 43, 162, "Input",ExpressionUUID->"2466f8e7-856b-4a9f-bb3c-dc8308aea65e"],
Cell[157812, 4101, 2888, 85, 109, "Output",ExpressionUUID->"53f9f521-d9fa-4066-b053-f8b644be98c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160737, 4191, 1680, 42, 143, "Input",ExpressionUUID->"411239c5-2099-4c3c-b08d-0d4d6b3a4898"],
Cell[162420, 4235, 2448, 74, 108, "Output",ExpressionUUID->"c69fb458-5ed2-4110-bfe6-2046ab59987d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[164917, 4315, 359, 5, 53, "Section",ExpressionUUID->"2bc5a9f8-3b3a-4c2d-8d9b-550b58158b46"],
Cell[CellGroupData[{
Cell[165301, 4324, 1730, 43, 124, "Input",ExpressionUUID->"deb8e14c-5d06-43bf-ad7a-d23708b1302f"],
Cell[167034, 4369, 3036, 95, 163, "Output",ExpressionUUID->"f8c6670c-c0c9-4e1c-a966-505c2fbfb08e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170107, 4469, 1830, 44, 162, "Input",ExpressionUUID->"da4de428-75dc-4f59-ba5f-7ff882f83e31"],
Cell[171940, 4515, 2835, 85, 105, "Output",ExpressionUUID->"aa6a014b-48d0-402a-9324-d3796b680d64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174812, 4605, 1730, 43, 143, "Input",ExpressionUUID->"228288e1-4fd5-46eb-99ff-59d07da9bad6"],
Cell[176545, 4650, 2494, 75, 108, "Output",ExpressionUUID->"2cbec700-ae76-4237-b353-a0e8eeacdcf2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[179088, 4731, 364, 5, 53, "Section",ExpressionUUID->"e5580fda-ff5c-4e89-a4b4-06e9256a7048"],
Cell[CellGroupData[{
Cell[179477, 4740, 1743, 43, 124, "Input",ExpressionUUID->"cd8c1c4f-7554-44f7-aaa6-d9f9ac841912"],
Cell[181223, 4785, 2977, 93, 163, "Output",ExpressionUUID->"19e3cba1-4fe0-4c08-84f0-b43eb852ffc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184237, 4883, 1839, 44, 162, "Input",ExpressionUUID->"fb888a50-307d-4c42-901a-824b0cc651fa"],
Cell[186079, 4929, 3582, 106, 198, "Output",ExpressionUUID->"2f124bec-c017-4bfd-b276-0965eaceeb44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189698, 5040, 1734, 43, 124, "Input",ExpressionUUID->"a07543ac-d979-445f-8752-a4f96f2dd9f9"],
Cell[191435, 5085, 721, 20, 54, "Output",ExpressionUUID->"4c429b4d-0f1c-4f5c-8605-147d80fc6523"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[192205, 5111, 311, 5, 53, "Section",ExpressionUUID->"5fdd0e58-b378-4f25-825e-8b36a5d3324c"],
Cell[CellGroupData[{
Cell[192541, 5120, 1712, 44, 124, "Input",ExpressionUUID->"ea15f769-e4aa-45a0-bc3e-d8ac209a2149"],
Cell[194256, 5166, 1102, 37, 63, "Output",ExpressionUUID->"427be1b2-409b-4fca-b133-5730d396d67d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195395, 5208, 1808, 44, 162, "Input",ExpressionUUID->"e6983905-b319-44ae-a0ad-60c168d57352"],
Cell[197206, 5254, 303, 5, 32, "Output",ExpressionUUID->"cf57e84f-9543-4f6b-9407-ccab01f96187"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197546, 5264, 1709, 43, 143, "Input",ExpressionUUID->"732cb1bd-7a15-4d70-8695-8fb5a67bf837"],
Cell[199258, 5309, 748, 22, 54, "Output",ExpressionUUID->"795b1caa-8245-46d8-b0db-f6966fc81ce8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[200055, 5337, 338, 5, 53, "Section",ExpressionUUID->"e1d97512-0ebd-4d9c-8555-4692b27556e2"],
Cell[CellGroupData[{
Cell[200418, 5346, 1721, 44, 124, "Input",ExpressionUUID->"b1ced98f-fc87-4243-b676-93419913d184"],
Cell[202142, 5392, 1104, 37, 63, "Output",ExpressionUUID->"11ee9113-12bc-4c96-8ba2-6e543ce6d6aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203283, 5434, 1819, 44, 162, "Input",ExpressionUUID->"4c852a22-06b2-4915-8de7-52afe221c420"],
Cell[205105, 5480, 756, 21, 54, "Output",ExpressionUUID->"a6e187d4-3865-4a77-b23d-9456cdb6e500"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205898, 5506, 1718, 43, 143, "Input",ExpressionUUID->"2009c612-302d-44dd-91f4-d194f35fe415"],
Cell[207619, 5551, 273, 5, 32, "Output",ExpressionUUID->"b72f984b-8137-4140-8094-9544823feaa9"]
}, Open  ]]
}, Closed]]
}
]
*)


